Generalized polarizabilities of the nucleon in baryon chiral perturbation theory

The nucleon generalized polarizabilities (GPs), probed in virtual Compton scattering (VCS), describe the spatial distribution of the polarization density in a nucleon. They are accessed experimentally via the process of electron-proton bremsstrahlung ($ep\to ep\gamma$) at electron-beam facilities, such as MIT-Bates, CEBAF (Jefferson Lab), and MAMI (Mainz). We present the calculation of the nucleon GPs and VCS observables at next-to-leading order in baryon chiral perturbation theory (B$\chi$PT), and confront the results with the empirical information. At this order our results are predictions, in the sense that all the parameters are well-known from elsewhere. Within the relatively large uncertainties of our calculation we find good agreement with the experimental observations of VCS and the empirical extractions of the GPs. We find large discrepancies with previous chiral calculations---all done in heavy-baryon $\chi$PT (HB$\chi$PT)---and discuss the differences between B$\chi$PT and HB$\chi$PT responsible for these discrepancies.

==> Supplementary_Material_Amplitudes.nb <==
Notebook[{

Cell[CellGroupData[{
Cell[TextData[{
 "Combinations of VCS amplitudes ",
 Cell[BoxData[
  FormBox[
   StyleBox[
    RowBox[{
     SubscriptBox[
      StyleBox["\[CapitalABar]",
       FontFamily->"Times New Roman",
       FontWeight->"Plain"], "i"], "(", 
     SuperscriptBox["Q", "2"], ")"}],
    FontFamily->"Times New Roman",
    FontWeight->"Plain",
    FontSlant->"Italic"], TraditionalForm]]],
 " that contribute to the nucleon GPs"
}], "Title"],

Cell["\<\
Supplementary material to \[OpenCurlyDoubleQuote]Generalized polarizabilities \
of the nucleon in baryon chiral perturbation theory\[CloseCurlyDoubleQuote],
V. Lensky, V. Pascalutsa, M. Vanderhaeghen, arXiv:1612.08626, to appear in \
EPJ C\
\>", "Subtitle"],

Cell[CellGroupData[{

Cell["1. Notation and preliminary remarks", "Section"],

Cell[TextData[{
 "The combinations of the invariant amplitudes that contribute to the six GPs \
are\n\n",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{
     SubscriptBox["g", "1"], "=", 
     SubscriptBox["\[CapitalABar]", "1"]}], ",", " "}], TraditionalForm]],
  FontSize->16],
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["g", "2"], "=", 
    SubscriptBox["\[CapitalABar]", "2"]}], TraditionalForm]],
  FontSize->16],
 StyleBox[", ",
  FontSize->16],
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["g", "3"], "=", 
    SubscriptBox["\[CapitalABar]", "5"]}], TraditionalForm]],
  FontSize->16],
 StyleBox[", ",
  FontSize->16],
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["g", "4"], "=", 
    RowBox[{
     SubscriptBox["\[CapitalABar]", "5"], "+", 
     SubscriptBox["\[CapitalABar]", "7"], "+", 
     RowBox[{"4", 
      SubscriptBox["\[CapitalABar]", "11"]}]}]}], TraditionalForm]],
  FontSize->16],
 StyleBox[", ",
  FontSize->16],
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["g", "5"], "=", 
    RowBox[{
     RowBox[{"2", 
      SubscriptBox["\[CapitalABar]", "6"]}], "+", 
     SubscriptBox["\[CapitalABar]", "9"]}]}], TraditionalForm]],
  FontSize->16],
 StyleBox[", ",
  FontSize->16],
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["g", "6"], "=", 
    SubscriptBox["\[CapitalABar]", "12"]}], TraditionalForm]],
  FontSize->16],
 StyleBox[".",
  FontSize->16],
 "\n\nThese are given below. In case of the loop functions, they are given as \
integrals over the Feynman parameters. Here, ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["Q", "2"], TraditionalForm]]],
 " is the initial photon virtuality, ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["m", "\[Pi]"], ",", " ", "M", ",", " "}], 
   TraditionalForm]]],
 "and ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["M", "\[CapitalDelta]"], TraditionalForm]]],
 " are the pion, nucleon, and Delta masses, and ",
 Cell[BoxData[
  FormBox[
   RowBox[{"\[CapitalDelta]", "=", 
    RowBox[{
     SubscriptBox["M", "\[CapitalDelta]"], "-", 
     RowBox[{"M", ".", " "}]}]}], TraditionalForm]]],
 "See the main text for the explanation of other parameters, such as coupling \
constants, that appear below."
}], "Text"]
}, Open  ]],

Cell[CellGroupData[{

Cell["2. Delta pole", "Section"],

Cell[CellGroupData[{

Cell["\[CapitalDelta] pole", "Subsection"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"g1\[CapitalDelta]", "=", 
   FractionBox[
    RowBox[{" ", 
     RowBox[{
      RowBox[{"gE", " ", 
       SuperscriptBox["Q", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"gM", " ", "Ms"}], "-", 
         RowBox[{"2", " ", "gE", " ", "\[CapitalDelta]"}]}], ")"}]}], "+", 
      RowBox[{"fM", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", "gM", " ", "Ms", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"4", " ", 
             SuperscriptBox["M", "2"]}], "+", 
            SuperscriptBox["Q", "2"]}], ")"}]}], "-", 
         RowBox[{"gE", " ", 
          SuperscriptBox["Q", "2"], " ", "\[CapitalDelta]"}]}], ")"}]}]}]}], 
    RowBox[{"4", 
     SuperscriptBox["M", "2"], " ", 
     SuperscriptBox["Ms", "3"], " ", "\[CapitalDelta]"}]]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"g2\[CapitalDelta]", "=", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{
      RowBox[{"fM", " ", "gM", " ", "Ms"}], "-", 
      RowBox[{
       SuperscriptBox["gE", "2"], " ", "\[CapitalDelta]"}]}], 
     RowBox[{"2", 
      SuperscriptBox["M", "2"], " ", 
      SuperscriptBox["Ms", "3"], " ", "\[CapitalDelta]"}]]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"g3\[CapitalDelta]", "=", 
   FractionBox[
    RowBox[{
     RowBox[{"fM", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"8", " ", 
         SuperscriptBox["M", "2"]}], "+", 
        SuperscriptBox["Q", "2"]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"gM", " ", "Ms"}], "-", 
        RowBox[{"2", " ", "gE", " ", "\[CapitalDelta]"}]}], ")"}]}], "-", 
     RowBox[{"gE", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "2"}], " ", "gM", " ", "Ms", " ", 
         SuperscriptBox["Q", "2"]}], "+", 
        RowBox[{"gE", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"8", " ", 
            SuperscriptBox["M", "2"]}], "+", 
           SuperscriptBox["Q", "2"]}], ")"}], " ", "\[CapitalDelta]"}]}], 
       ")"}]}]}], 
    RowBox[{"8", 
     SuperscriptBox["M", "3"], " ", 
     SuperscriptBox["Ms", "3"], " ", "\[CapitalDelta]"}]]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"g4\[CapitalDelta]", "=", 
   FractionBox[
    RowBox[{
     RowBox[{"fM", " ", "gM", " ", "Ms"}], "+", 
     RowBox[{"3", " ", "gE", " ", "gM", " ", "Ms"}], "-", 
     RowBox[{"2", " ", "fM", " ", "gE", " ", "\[CapitalDelta]"}], "-", 
     RowBox[{"2", " ", 
      SuperscriptBox["gE", "2"], " ", "\[CapitalDelta]"}]}], 
    RowBox[{"M", " ", 
     SuperscriptBox["Ms", "3"], " ", "\[CapitalDelta]"}]]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"g5\[CapitalDelta]", "=", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{
      RowBox[{"fM", " ", "gM", " ", "Ms"}], "+", 
      RowBox[{"3", " ", "gE", " ", "gM", " ", "Ms"}], "-", 
      RowBox[{"3", " ", "fM", " ", "gE", " ", "\[CapitalDelta]"}], "-", 
      RowBox[{
       SuperscriptBox["gE", "2"], " ", "\[CapitalDelta]"}]}], 
     RowBox[{"4", 
      SuperscriptBox["M", "2"], " ", 
      SuperscriptBox["Ms", "3"], " ", "\[CapitalDelta]"}]]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"g6\[CapitalDelta]", "=", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{
      RowBox[{"fM", " ", "gM", " ", "Ms"}], "+", 
      RowBox[{"2", " ", "gE", " ", "gM", " ", "Ms"}], "-", 
      RowBox[{"2", " ", "fM", " ", "gE", " ", "\[CapitalDelta]"}], "-", 
      RowBox[{
       SuperscriptBox["gE", "2"], " ", "\[CapitalDelta]"}]}], 
     RowBox[{"4", 
      SuperscriptBox["M", "2"], " ", 
      SuperscriptBox["Ms", "3"], " ", "\[CapitalDelta]"}]]}]}], 
  ";"}]}], "Input"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["3. Pion-nucleon loops", "Section"],

Cell[CellGroupData[{

Cell["Notation", "Subsection"],

Cell[TextData[{
 "The \[Pi]N loop amplitudes are expressed as\n\n",
 Cell[BoxData[
  FormBox[
   StyleBox[
    RowBox[{
     SubscriptBox["g", "i"], "=", 
     RowBox[{
      FractionBox[
       SuperscriptBox[
        SubscriptBox["g", "A"], "2"], 
       RowBox[{"8", 
        SuperscriptBox["\[Pi]", "2"], 
        SuperscriptBox[
         SubscriptBox["f", "\[Pi]"], "2"], 
        SuperscriptBox["M", 
         SubscriptBox["n", "i"]]}]], 
      RowBox[{
       SubsuperscriptBox["\[Integral]", 
        AdjustmentBox["0",
         BoxBaselineShift->1.1666666666666665`,
         BoxMargins->{{-0.18181818181818182`, 
          0.18181818181818182`}, {-1.1666666666666665`, 
          1.1666666666666665`}}], 
        AdjustmentBox["1",
         BoxBaselineShift->-0.9999999999999999,
         BoxMargins->{{-0.18181818181818182`, 0.18181818181818182`}, {
          0.9999999999999999, -0.9999999999999999}}]], 
       RowBox[{
        RowBox[{"\[DifferentialD]", "x"}], 
        RowBox[{
         SubsuperscriptBox["\[Integral]", 
          StyleBox[
           AdjustmentBox[
            RowBox[{
             RowBox[{"-", "1"}], "/", "2"}],
            BoxBaselineShift->1.1666666666666665`,
            
            BoxMargins->{{-1.1818181818181819`, 
             1.1818181818181819`}, {-1.1666666666666665`, 
             1.1666666666666665`}}],
           FontSize->10], 
          StyleBox[
           AdjustmentBox[
            RowBox[{"1", "/", "2"}],
            BoxBaselineShift->-0.9999999999999999,
            
            BoxMargins->{{-0.6363636363636365, 0.6363636363636365}, {
             0.9999999999999999, -0.9999999999999999}}],
           FontSize->10]], 
         RowBox[{
          RowBox[{"\[DifferentialD]", "\[Xi]"}], " ", 
          RowBox[{
           SubscriptBox["\[Phi]", "i"], "(", 
           RowBox[{
            SuperscriptBox["q", "2"], ",", "x", ",", "\[Xi]"}], 
           ")"}]}]}]}]}]}]}],
    FontSize->16], TraditionalForm]],
  FontSize->16],
 StyleBox[",",
  FontSize->16],
 "\n\nwhere the integrands ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["\[Phi]", "i"], "(", 
    RowBox[{
     SuperscriptBox["q", "2"], ",", "x", ",", "\[Xi]"}], ")"}], 
   TraditionalForm]]],
 " are given below. Here, ",
 Cell[BoxData[
  FormBox[
   RowBox[{"q", "=", 
    RowBox[{"Q", "/", "M"}]}], TraditionalForm]]],
 ", ",
 Cell[BoxData[
  FormBox[
   RowBox[{"\[Mu]", "=", 
    RowBox[{
     SubscriptBox["m", "\[Pi]"], "/", "M"}]}], TraditionalForm]]],
 ", and the functions appearing below are given by"
}], "Text"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Pi]NSubstitutions", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"C\[Pi]", "\[Rule]", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["q", "2"]}], 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "x"}], ")"}], "x"}], "+", 
         SuperscriptBox["\[Mu]", "2"]}], ")"}], 
       RowBox[{"-", "1"}]]}], ",", 
     RowBox[{"D0", "\[Rule]", 
      SuperscriptBox["\[CapitalXi]N", 
       RowBox[{"-", "1"}]]}], ",", 
     RowBox[{"D1", "\[Rule]", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["q", "2"]}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "x"}], ")"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["1", "4"]}], "+", 
            SuperscriptBox["\[Xi]", "2"]}], ")"}]}], "+", "\[CapitalXi]N"}], 
        ")"}], 
       RowBox[{"-", "1"}]]}], ",", 
     RowBox[{"D2", "\[Rule]", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["q", "2"]}], " ", 
          SuperscriptBox["x", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["1", "4"]}], "+", 
            SuperscriptBox["\[Xi]", "2"]}], ")"}]}], "+", "\[CapitalXi]N"}], 
        ")"}], 
       RowBox[{"-", "1"}]]}]}], "}"}]}], ";"}]], "Input"],

Cell["In turn,", "Text"],

Cell[BoxData[
 RowBox[{
  RowBox[{"xiNSubstitution", "=", 
   RowBox[{"\[CapitalXi]N", "\[Rule]", 
    RowBox[{
     RowBox[{"x", "^", "2"}], "+", 
     RowBox[{
      RowBox[{"\[Mu]", "^", "2"}], 
      RowBox[{"(", 
       RowBox[{"1", "-", "x"}], ")"}]}]}]}]}], ";"}]], "Input"],

Cell[TextData[{
 "Finally, ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{
     SubscriptBox["n", "i"], "=", "1"}], ",", "3", ",", "2", ",", "2", ",", 
    "3", ",", "3", " "}], TraditionalForm]]],
 " for ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{"i", "=", "1"}], ",", "2", ",", "3", ",", "4", ",", "5", ",", 
    "6."}], TraditionalForm]]]
}], "Text"]
}, Open  ]],

Cell[CellGroupData[{

Cell["\[Pi]N Loops, Proton", "Subsection"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[Phi]1p", "=", 
   RowBox[{
    RowBox[{"-", 
     FractionBox["1", "4"]}], " ", "x", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"8", " ", "C\[Pi]", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "x"}], ")"}], "2"]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["D1", "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "x"}], ")"}], "3"], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"2", " ", "x"}], "-", 
         RowBox[{"4", " ", 
          SuperscriptBox["\[Xi]", "2"]}]}], ")"}]}], "+", 
      RowBox[{
       SuperscriptBox["x", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", 
          SuperscriptBox["D0", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"2", "-", 
            RowBox[{"5", " ", "x"}], "+", 
            RowBox[{"3", " ", 
             SuperscriptBox["x", "2"]}]}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox["D2", "2"], " ", "x", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"2", " ", "x"}], "+", 
            RowBox[{"4", " ", 
             SuperscriptBox["\[Xi]", "2"]}]}], ")"}]}]}], ")"}]}]}], 
     ")"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Phi]2p", "=", 
   RowBox[{
    FractionBox["1", "48"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", "x", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"48", " ", 
       SuperscriptBox["D1", "4"], " ", 
       SuperscriptBox["q", "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "x"}], ")"}], "5"], " ", 
       SuperscriptBox["x", "2"], " ", 
       SuperscriptBox["\[Xi]", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"4", " ", 
          SuperscriptBox["\[Xi]", "2"]}]}], ")"}]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["D1", "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "x"}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{"4", "+", 
         RowBox[{"x", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "7"}], "+", 
            RowBox[{"36", " ", 
             SuperscriptBox["\[Xi]", "2"]}]}], ")"}]}]}], ")"}]}], "-", 
      RowBox[{"16", " ", 
       SuperscriptBox["D1", "3"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "x"}], ")"}], "3"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SuperscriptBox["q", "2"], " ", 
          SuperscriptBox["\[Xi]", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"4", " ", 
             SuperscriptBox["\[Xi]", "2"]}]}], ")"}]}], "-", 
         RowBox[{
          SuperscriptBox["q", "2"], " ", "x", " ", 
          SuperscriptBox["\[Xi]", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"4", " ", 
             SuperscriptBox["\[Xi]", "2"]}]}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox["x", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["q", "2"], " ", 
             SuperscriptBox["\[Xi]", "2"]}]}], ")"}]}]}], ")"}]}], "+", 
      RowBox[{"x", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "8"}], " ", 
          SuperscriptBox["D0", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"2", "-", 
            RowBox[{"3", " ", "x"}], "+", 
            SuperscriptBox["x", "2"]}], ")"}]}], "+", 
         RowBox[{"4", " ", 
          SuperscriptBox["D0", "3"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"10", " ", 
             SuperscriptBox["x", "4"]}], "-", 
            RowBox[{"18", " ", 
             SuperscriptBox["\[Mu]", "2"]}], "+", 
            RowBox[{"45", " ", "x", " ", 
             SuperscriptBox["\[Mu]", "2"]}], "+", 
            RowBox[{
             SuperscriptBox["x", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"26", "-", 
               RowBox[{"36", " ", 
                SuperscriptBox["\[Mu]", "2"]}]}], ")"}]}], "+", 
            RowBox[{"9", " ", 
             SuperscriptBox["x", "3"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "3"}], "+", 
               SuperscriptBox["\[Mu]", "2"]}], ")"}]}]}], ")"}]}], "-", 
         RowBox[{"72", " ", 
          SuperscriptBox["D0", "4"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", 
          SuperscriptBox["x", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["\[Mu]", "2"], "-", 
            RowBox[{"2", " ", "x", " ", 
             SuperscriptBox["\[Mu]", "2"]}], "+", 
            RowBox[{
             SuperscriptBox["x", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               SuperscriptBox["\[Mu]", "2"]}], ")"}]}]}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox["D2", "2"], " ", "x", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "9"}], "+", 
            RowBox[{"12", " ", 
             SuperscriptBox["\[Xi]", "2"]}], "+", 
            RowBox[{"24", " ", 
             SuperscriptBox["D2", "2"], " ", 
             SuperscriptBox["q", "2"], " ", 
             SuperscriptBox["x", "4"], " ", 
             SuperscriptBox["\[Xi]", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "-", 
               RowBox[{"4", " ", 
                SuperscriptBox["\[Xi]", "2"]}]}], ")"}]}], "+", 
            RowBox[{"24", " ", 
             SuperscriptBox["D2", "2"], " ", 
             SuperscriptBox["q", "2"], " ", 
             SuperscriptBox["x", "5"], " ", 
             SuperscriptBox["\[Xi]", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{"4", " ", 
                SuperscriptBox["\[Xi]", "2"]}]}], ")"}]}], "+", 
            RowBox[{"3", " ", "x", " ", 
             RowBox[{"(", 
              RowBox[{"5", "+", 
               RowBox[{"4", " ", 
                SuperscriptBox["\[Xi]", "2"]}]}], ")"}]}], "-", 
            RowBox[{"2", " ", "D2", " ", 
             SuperscriptBox["x", "3"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"12", " ", 
                SuperscriptBox["\[Xi]", "2"]}], "+", 
               RowBox[{
                SuperscriptBox["q", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"1", "-", 
                  RowBox[{"5", " ", 
                   SuperscriptBox["\[Xi]", "2"]}], "+", 
                  RowBox[{"36", " ", 
                   SuperscriptBox["\[Xi]", "4"]}]}], ")"}]}]}], ")"}]}], "+", 
            
            RowBox[{"D2", " ", 
             SuperscriptBox["x", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"8", "+", 
               RowBox[{"48", " ", 
                SuperscriptBox["\[Xi]", "2"]}], "+", 
               RowBox[{
                SuperscriptBox["q", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"1", "+", 
                  RowBox[{"48", " ", 
                   SuperscriptBox["\[Xi]", "4"]}]}], ")"}]}]}], ")"}]}]}], 
           ")"}]}]}], ")"}]}]}], ")"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Phi]3p", "=", 
   RowBox[{
    FractionBox["1", "4"], " ", "x", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       SuperscriptBox["D0", "2"], " ", 
       SuperscriptBox["x", "2"], " ", 
       RowBox[{"(", 
        RowBox[{"2", "-", 
         RowBox[{"5", " ", "x"}], "+", 
         RowBox[{"3", " ", 
          SuperscriptBox["x", "2"]}]}], ")"}]}], "+", 
      RowBox[{
       SuperscriptBox["D2", "2"], " ", 
       SuperscriptBox["x", "3"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "x", "+", 
         RowBox[{"8", " ", "x", " ", 
          SuperscriptBox["\[Xi]", "2"]}]}], ")"}]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["D1", "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "x"}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"8", " ", 
          SuperscriptBox["\[Xi]", "2"]}], "-", 
         RowBox[{"16", " ", "x", " ", 
          SuperscriptBox["\[Xi]", "2"]}], "+", 
         RowBox[{
          SuperscriptBox["x", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"8", " ", 
             SuperscriptBox["\[Xi]", "2"]}]}], ")"}]}]}], ")"}]}]}], 
     ")"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Phi]4p", "=", 
   RowBox[{
    FractionBox["1", "4"], " ", "x", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       SuperscriptBox["D2", "2"], " ", 
       SuperscriptBox["x", "3"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"4", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "3"}], "+", 
            RowBox[{"4", " ", "x"}]}], ")"}], " ", 
          SuperscriptBox["\[Xi]", "2"]}]}], ")"}]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["D1", "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "x"}], ")"}], "3"], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"4", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "3"}], "+", 
            RowBox[{"4", " ", "x"}]}], ")"}], " ", 
          SuperscriptBox["\[Xi]", "2"]}]}], ")"}]}]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Phi]5p", "=", 
   RowBox[{
    RowBox[{"-", 
     FractionBox["1", "48"]}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", "x", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"24", " ", 
       SuperscriptBox["D1", "3"], " ", 
       SuperscriptBox["q", "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "x"}], ")"}], "4"], " ", "x", " ", 
       SuperscriptBox["\[Xi]", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"4", " ", 
          SuperscriptBox["\[Xi]", "2"]}]}], ")"}]}], "+", 
      RowBox[{"12", " ", 
       SuperscriptBox["D1", "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "x"}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{"1", "-", 
         RowBox[{"4", " ", 
          SuperscriptBox["\[Xi]", "2"]}], "+", 
         RowBox[{"x", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"12", " ", 
             SuperscriptBox["\[Xi]", "2"]}]}], ")"}]}]}], ")"}]}], "+", 
      RowBox[{"x", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "4"}], " ", 
          SuperscriptBox["D0", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"6", "-", 
            RowBox[{"11", " ", "x"}], "+", 
            RowBox[{"5", " ", 
             SuperscriptBox["x", "2"]}]}], ")"}]}], "+", 
         RowBox[{"4", " ", 
          SuperscriptBox["D0", "3"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"10", " ", 
             SuperscriptBox["x", "4"]}], "-", 
            RowBox[{"18", " ", 
             SuperscriptBox["\[Mu]", "2"]}], "+", 
            RowBox[{"45", " ", "x", " ", 
             SuperscriptBox["\[Mu]", "2"]}], "+", 
            RowBox[{
             SuperscriptBox["x", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"26", "-", 
               RowBox[{"36", " ", 
                SuperscriptBox["\[Mu]", "2"]}]}], ")"}]}], "+", 
            RowBox[{"9", " ", 
             SuperscriptBox["x", "3"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "3"}], "+", 
               SuperscriptBox["\[Mu]", "2"]}], ")"}]}]}], ")"}]}], "-", 
         RowBox[{"72", " ", 
          SuperscriptBox["D0", "4"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", 
          SuperscriptBox["x", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["\[Mu]", "2"], "-", 
            RowBox[{"2", " ", "x", " ", 
             SuperscriptBox["\[Mu]", "2"]}], "+", 
            RowBox[{
             SuperscriptBox["x", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               SuperscriptBox["\[Mu]", "2"]}], ")"}]}]}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox["D2", "2"], " ", "x", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "9"}], "+", 
            RowBox[{"16", " ", "x"}], "+", 
            RowBox[{"12", " ", 
             SuperscriptBox["\[Xi]", "2"]}], "-", 
            RowBox[{"2", " ", "D2", " ", 
             SuperscriptBox["x", "3"], " ", 
             RowBox[{"(", 
              RowBox[{"4", "+", 
               RowBox[{
                SuperscriptBox["q", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"1", "-", 
                  RowBox[{"10", " ", 
                   SuperscriptBox["\[Xi]", "2"]}], "+", 
                  RowBox[{"24", " ", 
                   SuperscriptBox["\[Xi]", "4"]}]}], ")"}]}]}], ")"}]}], "+", 
            
            RowBox[{"D2", " ", 
             SuperscriptBox["x", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"4", "+", 
               RowBox[{"48", " ", 
                SuperscriptBox["\[Xi]", "2"]}], "+", 
               RowBox[{
                SuperscriptBox["q", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"1", "-", 
                  RowBox[{"12", " ", 
                   SuperscriptBox["\[Xi]", "2"]}], "+", 
                  RowBox[{"32", " ", 
                   SuperscriptBox["\[Xi]", "4"]}]}], ")"}]}]}], ")"}]}]}], 
           ")"}]}]}], ")"}]}]}], ")"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Phi]6p", "=", 
   RowBox[{
    RowBox[{"-", "2"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", 
    SuperscriptBox["x", "3"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", " ", 
       SuperscriptBox["D1", "3"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "x"}], ")"}], "3"]}], "+", 
      RowBox[{
       SuperscriptBox["D2", "3"], " ", 
       SuperscriptBox["x", "3"]}]}], ")"}], " ", 
    SuperscriptBox["\[Xi]", "2"]}]}], ";"}]}], "Input"]
}, Open  ]],

Cell[CellGroupData[{

Cell["\[Pi]N Loops, Neutron", "Subsection"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[Phi]1n", "=", 
   RowBox[{
    FractionBox["1", "2"], " ", "x", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "4"}], " ", "C\[Pi]", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "x"}], ")"}], "2"]}], "-", 
      RowBox[{
       SuperscriptBox["D2", "2"], " ", 
       SuperscriptBox["x", "3"], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"4", " ", 
          SuperscriptBox["\[Xi]", "2"]}]}], ")"}]}], "+", 
      RowBox[{
       SuperscriptBox["D1", "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "x"}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", "x", "-", 
         RowBox[{"4", " ", 
          SuperscriptBox["\[Xi]", "2"]}], "+", 
         RowBox[{"4", " ", "x", " ", 
          SuperscriptBox["\[Xi]", "2"]}]}], ")"}]}]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Phi]2n", "=", 
   RowBox[{
    RowBox[{"-", 
     FractionBox["1", "48"]}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", "x", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       SuperscriptBox["D1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "8"}], "+", 
         RowBox[{"6", " ", "x"}], "+", 
         RowBox[{"10", " ", 
          SuperscriptBox["x", "2"]}], "-", 
         RowBox[{"8", " ", 
          SuperscriptBox["x", "3"]}]}], ")"}]}], "+", 
      RowBox[{"48", " ", 
       SuperscriptBox["D1", "4"], " ", 
       SuperscriptBox["q", "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "x"}], ")"}], "4"], " ", 
       SuperscriptBox["x", "2"], " ", 
       SuperscriptBox["\[Xi]", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"4", " ", 
          SuperscriptBox["\[Xi]", "2"]}]}], ")"}]}], "+", 
      RowBox[{
       SuperscriptBox["D2", "2"], " ", "x", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "-", 
         RowBox[{"48", " ", 
          SuperscriptBox["D2", "2"], " ", 
          SuperscriptBox["q", "2"], " ", 
          SuperscriptBox["x", "5"], " ", 
          SuperscriptBox["\[Xi]", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"4", " ", 
             SuperscriptBox["\[Xi]", "2"]}]}], ")"}]}], "+", 
         RowBox[{"x", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "+", 
            RowBox[{"48", " ", 
             SuperscriptBox["\[Xi]", "2"]}]}], ")"}]}], "-", 
         RowBox[{"8", " ", 
          SuperscriptBox["x", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "D2", "+", 
            RowBox[{"12", " ", 
             SuperscriptBox["\[Xi]", "2"]}], "+", 
            RowBox[{"4", " ", "D2", " ", 
             SuperscriptBox["q", "2"], " ", 
             SuperscriptBox["\[Xi]", "2"]}]}], ")"}]}], "+", 
         RowBox[{"D2", " ", 
          SuperscriptBox["x", "4"], " ", 
          RowBox[{"(", 
           RowBox[{"4", "+", 
            RowBox[{"48", " ", 
             SuperscriptBox["\[Xi]", "2"]}], "+", 
            RowBox[{
             SuperscriptBox["q", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{"4", " ", 
                SuperscriptBox["\[Xi]", "2"]}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{"12", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  RowBox[{"4", " ", "D2"}]}], ")"}], " ", 
                SuperscriptBox["\[Xi]", "2"]}]}], ")"}]}]}], ")"}]}], "+", 
         RowBox[{"D2", " ", 
          SuperscriptBox["x", "3"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "12"}], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"8", " ", 
                SuperscriptBox["\[Xi]", "2"]}]}], ")"}]}], "+", 
            RowBox[{
             SuperscriptBox["q", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"4", " ", 
                SuperscriptBox["\[Xi]", "2"]}], "+", 
               RowBox[{"96", " ", 
                SuperscriptBox["\[Xi]", "4"]}]}], ")"}]}]}], ")"}]}]}], 
        ")"}]}], "-", 
      RowBox[{
       SuperscriptBox["D1", "3"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"16", " ", 
          SuperscriptBox["q", "2"], " ", 
          SuperscriptBox["\[Xi]", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"1", "-", 
            RowBox[{"4", " ", 
             SuperscriptBox["\[Xi]", "2"]}]}], ")"}]}], "+", 
         RowBox[{"16", " ", 
          SuperscriptBox["q", "2"], " ", "x", " ", 
          SuperscriptBox["\[Xi]", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"12", " ", 
             SuperscriptBox["\[Xi]", "2"]}]}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox["x", "4"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "4"}], "+", 
            RowBox[{
             SuperscriptBox["q", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{"4", " ", 
                SuperscriptBox["\[Xi]", "2"]}]}], ")"}]}]}], ")"}]}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["x", "3"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "4"}], "+", 
            RowBox[{
             SuperscriptBox["q", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"4", " ", 
                SuperscriptBox["\[Xi]", "2"]}], "+", 
               RowBox[{"32", " ", 
                SuperscriptBox["\[Xi]", "4"]}]}], ")"}]}]}], ")"}]}], "-", 
         RowBox[{
          SuperscriptBox["x", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "16"}], "+", 
            RowBox[{
             SuperscriptBox["q", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"12", " ", 
                SuperscriptBox["\[Xi]", "2"]}], "+", 
               RowBox[{"192", " ", 
                SuperscriptBox["\[Xi]", "4"]}]}], ")"}]}]}], ")"}]}]}], 
        ")"}]}]}], ")"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Phi]3n", "=", 
   RowBox[{
    FractionBox["1", "2"], " ", "x", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       SuperscriptBox["D2", "2"], " ", 
       SuperscriptBox["x", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "x", "+", 
         RowBox[{"8", " ", "x", " ", 
          SuperscriptBox["\[Xi]", "2"]}]}], ")"}]}], "-", 
      RowBox[{
       SuperscriptBox["D1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"8", " ", 
          SuperscriptBox["\[Xi]", "2"]}], "-", 
         RowBox[{"16", " ", "x", " ", 
          SuperscriptBox["\[Xi]", "2"]}], "+", 
         RowBox[{
          SuperscriptBox["x", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"8", " ", 
             SuperscriptBox["\[Xi]", "2"]}]}], ")"}]}]}], ")"}]}]}], 
     ")"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Phi]4n", "=", 
   RowBox[{
    FractionBox["1", "2"], " ", "x", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox["D1", "2"]}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "x"}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", "x", "-", 
         RowBox[{"12", " ", 
          SuperscriptBox["\[Xi]", "2"]}], "+", 
         RowBox[{"12", " ", "x", " ", 
          SuperscriptBox["\[Xi]", "2"]}]}], ")"}]}], "+", 
      RowBox[{
       SuperscriptBox["D2", "2"], " ", 
       SuperscriptBox["x", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "+", "x", "-", 
         RowBox[{"8", " ", 
          SuperscriptBox["\[Xi]", "2"]}], "+", 
         RowBox[{"12", " ", "x", " ", 
          SuperscriptBox["\[Xi]", "2"]}]}], ")"}]}]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Phi]5n", "=", 
   RowBox[{
    RowBox[{"-", 
     FractionBox["1", "48"]}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", "x", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", " ", 
       SuperscriptBox["D1", "3"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", 
       SuperscriptBox["x", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "4"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "+", "x"}], ")"}], " ", "x"}], "+", 
         RowBox[{
          SuperscriptBox["q", "2"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "x"}], ")"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"4", " ", 
             SuperscriptBox["\[Xi]", "2"]}]}], ")"}]}]}], ")"}]}], "+", 
      RowBox[{"4", " ", 
       SuperscriptBox["D1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "3"}], "+", 
         RowBox[{"4", " ", 
          SuperscriptBox["x", "2"]}], "+", 
         RowBox[{"12", " ", 
          SuperscriptBox["\[Xi]", "2"]}], "-", 
         RowBox[{"3", " ", "x", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"4", " ", 
             SuperscriptBox["\[Xi]", "2"]}]}], ")"}]}]}], ")"}]}], "+", 
      RowBox[{
       SuperscriptBox["D2", "2"], " ", 
       SuperscriptBox["x", "2"], " ", 
       RowBox[{"(", 
        RowBox[{"6", "-", 
         RowBox[{"72", " ", 
          SuperscriptBox["\[Xi]", "2"]}], "+", 
         RowBox[{"x", " ", 
          RowBox[{"(", 
           RowBox[{"8", "+", 
            RowBox[{"96", " ", 
             SuperscriptBox["\[Xi]", "2"]}]}], ")"}]}], "+", 
         RowBox[{"D2", " ", 
          SuperscriptBox["x", "3"], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"12", " ", 
             SuperscriptBox["\[Xi]", "2"]}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "4"}], "+", 
            RowBox[{
             SuperscriptBox["q", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{"4", " ", 
                SuperscriptBox["\[Xi]", "2"]}]}], ")"}]}]}], ")"}]}], "-", 
         RowBox[{"D2", " ", 
          SuperscriptBox["x", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"4", "-", 
            RowBox[{"144", " ", 
             SuperscriptBox["\[Xi]", "2"]}], "+", 
            RowBox[{
             SuperscriptBox["q", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "-", 
               RowBox[{"24", " ", 
                SuperscriptBox["\[Xi]", "2"]}], "+", 
               RowBox[{"80", " ", 
                SuperscriptBox["\[Xi]", "4"]}]}], ")"}]}]}], ")"}]}]}], 
        ")"}]}]}], ")"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Phi]6n", "=", 
   RowBox[{"4", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", 
    SuperscriptBox["x", "3"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       SuperscriptBox["D1", "3"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "x"}], ")"}], "2"]}], "-", 
      RowBox[{
       SuperscriptBox["D2", "3"], " ", 
       SuperscriptBox["x", "2"]}]}], ")"}], " ", 
    SuperscriptBox["\[Xi]", "2"]}]}], ";"}]}], "Input"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["4. Pion-Delta loops", "Section"],

Cell[CellGroupData[{

Cell["Notation", "Subsection"],

Cell[TextData[{
 "The \[Pi]\[CapitalDelta] loop amplitudes are expressed as\n\n",
 Cell[BoxData[
  FormBox[
   StyleBox[
    RowBox[{
     SubscriptBox["g", "i"], "=", 
     RowBox[{
      FractionBox[
       SuperscriptBox[
        SubscriptBox["h", "A"], "2"], 
       RowBox[{"8", 
        SuperscriptBox["\[Pi]", "2"], 
        SuperscriptBox[
         SubscriptBox["M", "\[CapitalDelta]"], "2"], 
        SuperscriptBox[
         SubscriptBox["f", "\[Pi]"], "2"], 
        SuperscriptBox["M", 
         RowBox[{
          SubscriptBox["n", "i"], "-", "2"}]]}]], 
      RowBox[{
       SubsuperscriptBox["\[Integral]", 
        AdjustmentBox["0",
         BoxBaselineShift->1.1666666666666665`,
         BoxMargins->{{-0.18181818181818182`, 
          0.18181818181818182`}, {-1.1666666666666665`, 
          1.1666666666666665`}}], 
        AdjustmentBox["1",
         BoxBaselineShift->-0.9999999999999999,
         BoxMargins->{{-0.18181818181818182`, 0.18181818181818182`}, {
          0.9999999999999999, -0.9999999999999999}}]], 
       RowBox[{
        RowBox[{"\[DifferentialD]", "x"}], 
        RowBox[{
         SubsuperscriptBox["\[Integral]", 
          StyleBox[
           AdjustmentBox[
            RowBox[{
             RowBox[{"-", "1"}], "/", "2"}],
            BoxBaselineShift->1.1666666666666665`,
            
            BoxMargins->{{-1.1818181818181819`, 
             1.1818181818181819`}, {-1.1666666666666665`, 
             1.1666666666666665`}}],
           FontSize->10], 
          StyleBox[
           AdjustmentBox[
            RowBox[{"1", "/", "2"}],
            BoxBaselineShift->-0.9999999999999999,
            
            BoxMargins->{{-0.6363636363636365, 0.6363636363636365}, {
             0.9999999999999999, -0.9999999999999999}}],
           FontSize->10]], 
         RowBox[{
          RowBox[{"\[DifferentialD]", "\[Xi]"}], " ", 
          RowBox[{
           SubscriptBox["\[Phi]", "i"], "(", 
           RowBox[{
            SuperscriptBox["q", "2"], ",", "x", ",", "\[Xi]"}], 
           ")"}]}]}]}]}]}]}],
    FontSize->16], TraditionalForm]],
  FontSize->16],
 StyleBox[",",
  FontSize->16],
 "\n\nwhere the integrands ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["\[Phi]", "i"], "(", 
    RowBox[{
     SuperscriptBox["q", "2"], ",", "x", ",", "\[Xi]"}], ")"}], 
   TraditionalForm]]],
 " are given below. Here, ",
 Cell[BoxData[
  FormBox[
   RowBox[{"q", "=", 
    RowBox[{"Q", "/", "M"}]}], TraditionalForm]]],
 ", ",
 Cell[BoxData[
  FormBox[
   RowBox[{"\[Mu]", "=", 
    RowBox[{
     SubscriptBox["m", "\[Pi]"], "/", "M"}]}], TraditionalForm]]],
 ", ",
 Cell[BoxData[
  FormBox[
   RowBox[{"\[Delta]", "=", 
    RowBox[{"\[CapitalDelta]", "/", "M"}]}], TraditionalForm]]],
 ", ",
 Cell[BoxData[
  FormBox[
   RowBox[{"r", "=", 
    RowBox[{
     SubscriptBox["M", "\[CapitalDelta]"], "/", "M"}]}], TraditionalForm]]],
 ", and the functions appearing below are given by"
}], "Text"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Pi]\[CapitalDelta]Substitutions", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"D0", "\[Rule]", 
      SuperscriptBox["\[CapitalXi]\[CapitalDelta]", 
       RowBox[{"-", "1"}]]}], ",", 
     RowBox[{"D1", "\[Rule]", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["q", "2"]}], " ", 
          SuperscriptBox["x", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["1", "4"]}], "+", 
            SuperscriptBox["\[Xi]", "2"]}], ")"}]}], "+", 
         "\[CapitalXi]\[CapitalDelta]"}], ")"}], 
       RowBox[{"-", "1"}]]}], ",", 
     RowBox[{"LXD", "\[Rule]", 
      RowBox[{"\[CapitalXi]", "-", 
       RowBox[{"Log", "[", "\[CapitalXi]\[CapitalDelta]", "]"}]}]}], ",", 
     RowBox[{"LAA", "\[Rule]", 
      RowBox[{"\[CapitalXi]", "-", 
       RowBox[{"Log", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["q", "2"]}], " ", 
          SuperscriptBox["x", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["1", "4"]}], "+", 
            SuperscriptBox["\[Xi]", "2"]}], ")"}]}], "+", 
         "\[CapitalXi]\[CapitalDelta]"}], "]"}]}]}]}], "}"}]}], 
  ";"}]], "Input"],

Cell["In turn,", "Text"],

Cell[BoxData[
 RowBox[{
  RowBox[{"xi\[CapitalDelta]Substitution", "=", 
   RowBox[{"\[CapitalXi]\[CapitalDelta]", "\[Rule]", 
    RowBox[{
     RowBox[{
      RowBox[{"r", "^", "2"}], 
      RowBox[{"(", 
       RowBox[{"1", "-", "x"}], ")"}]}], "+", 
     RowBox[{
      RowBox[{"\[Mu]", "^", "2"}], "x"}], "-", 
     RowBox[{"x", 
      RowBox[{"(", 
       RowBox[{"1", "-", "x"}], ")"}]}]}]}]}], ";"}]], "Input"],

Cell[TextData[{
 "and\n\n",
 Cell[BoxData[
  FormBox[
   RowBox[{"\[CapitalXi]", "=", 
    RowBox[{
     FractionBox["2", 
      RowBox[{"4", "-", "D"}]], "-", 
     SubscriptBox["\[Gamma]", "E"], "+", 
     RowBox[{"ln", " ", 
      FractionBox[
       RowBox[{"4", "\[Pi]", " ", 
        SuperscriptBox["\[CapitalLambda]", "2"]}], 
       SuperscriptBox["M", "2"]]}]}]}], TraditionalForm]]],
 "\n\nis the loop function divergence in ",
 Cell[BoxData[
  FormBox["D", TraditionalForm]]],
 " dimensions, with ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[Gamma]", "E"], TraditionalForm]]],
 " being the Euler constant and \[CapitalLambda] the renormalization scale. \
In the modified minimal subtraction scheme that we use, \[CapitalXi] is set \
to 0:"
}], "Text"],

Cell[BoxData[
 RowBox[{
  RowBox[{"msbarSubstitution", "=", 
   RowBox[{"\[CapitalXi]", "\[Rule]", "0"}]}], ";"}]], "Input"],

Cell[TextData[{
 "As in the case of \[Pi]N loops, ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{
     SubscriptBox["n", "i"], "=", "1"}], ",", "3", ",", "2", ",", "2", ",", 
    "3", ",", "3", " "}], TraditionalForm]]],
 " for ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{"i", "=", "1"}], ",", "2", ",", "3", ",", "4", ",", "5", ",", 
    "6."}], TraditionalForm]]]
}], "Text"]
}, Open  ]],

Cell[CellGroupData[{

Cell["\[Pi]\[CapitalDelta] Loops", "Subsection"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[Phi]1\[CapitalDelta]", "=", 
   RowBox[{
    FractionBox["1", "2592"], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "136"}], "+", 
      RowBox[{"3", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"192", " ", 
          SuperscriptBox["D0", "2"], " ", 
          SuperscriptBox["r", "5"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "+", "x"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", 
          SuperscriptBox["x", "2"]}], "+", 
         RowBox[{"64", " ", 
          SuperscriptBox["D0", "2"], " ", 
          SuperscriptBox["r", "4"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", 
          SuperscriptBox["x", "3"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "3"}], "+", 
            RowBox[{"2", " ", "x"}]}], ")"}]}], "+", 
         RowBox[{"32", " ", 
          SuperscriptBox["r", "2"], " ", 
          SuperscriptBox["x", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"6", " ", "D1", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "x"}], ")"}], "2"]}], "+", 
            RowBox[{"2", " ", "D0", " ", 
             RowBox[{"(", 
              RowBox[{"6", "+", 
               RowBox[{"7", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "2"}], "+", "x"}], ")"}], " ", "x"}]}], 
              ")"}]}], "-", 
            RowBox[{
             SuperscriptBox["D0", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", "x", " ", 
             RowBox[{"(", 
              RowBox[{"6", "-", 
               RowBox[{"6", " ", 
                SuperscriptBox["\[Mu]", "2"]}], "+", 
               RowBox[{"x", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "20"}], "+", 
                  RowBox[{"11", " ", "x"}], "+", 
                  RowBox[{"8", " ", 
                   SuperscriptBox["\[Mu]", "2"]}]}], ")"}]}]}], ")"}]}]}], 
           ")"}]}], "+", 
         RowBox[{"64", " ", "D0", " ", 
          SuperscriptBox["r", "3"], " ", "x", " ", 
          RowBox[{"(", 
           RowBox[{"6", "+", 
            RowBox[{"x", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "15"}], "+", 
               RowBox[{"6", " ", "x"}], "-", 
               RowBox[{"2", " ", "D0", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{"3", "-", 
                  RowBox[{"9", " ", "x"}], "+", 
                  RowBox[{"4", " ", 
                   SuperscriptBox["x", "2"]}], "+", 
                  RowBox[{"3", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", 
                   SuperscriptBox["\[Mu]", "2"]}]}], ")"}]}]}], ")"}]}]}], 
           ")"}]}], "+", 
         RowBox[{"r", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "64"}], "+", 
            RowBox[{"x", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"96", " ", "LXD", " ", 
                RowBox[{"(", 
                 RowBox[{"8", "-", 
                  RowBox[{"9", " ", "x"}]}], ")"}]}], "+", 
               RowBox[{"192", " ", "LAA", " ", 
                RowBox[{"(", 
                 RowBox[{"2", "-", 
                  RowBox[{"3", " ", "x"}]}], ")"}]}], "+", 
               RowBox[{"x", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"64", " ", 
                   SuperscriptBox["D0", "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", "x", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"2", " ", "x"}], "+", 
                    SuperscriptBox["\[Mu]", "2"]}], ")"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "3"}], "+", 
                    RowBox[{"2", " ", "x"}], "+", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["\[Mu]", "2"]}]}], ")"}]}], "-", 
                  RowBox[{"16", " ", "D0", " ", 
                   RowBox[{"(", 
                    RowBox[{"3", "-", 
                    RowBox[{"11", " ", "x"}], "+", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["x", "2"]}], "+", 
                    RowBox[{"12", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"2", " ", "x"}]}], ")"}], " ", 
                    SuperscriptBox["\[Mu]", "2"]}]}], ")"}]}], "+", 
                  RowBox[{"3", " ", "D1", " ", "x", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"8", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "9"}], "+", 
                    RowBox[{"8", " ", "x"}], "+", 
                    RowBox[{"20", " ", 
                    SuperscriptBox["\[Xi]", "2"]}]}], ")"}]}], "+", 
                    RowBox[{
                    SuperscriptBox["q", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "60"}], "+", 
                    RowBox[{"144", " ", 
                    SuperscriptBox["\[Xi]", "2"]}], "+", 
                    RowBox[{"x", " ", 
                    RowBox[{"(", 
                    RowBox[{"56", "-", 
                    RowBox[{"96", " ", 
                    SuperscriptBox["\[Xi]", "2"]}], "+", 
                    RowBox[{"D1", " ", 
                    RowBox[{"(", 
                    RowBox[{"4", "+", 
                    SuperscriptBox["q", "2"]}], ")"}], " ", "x", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["\[Xi]", "2"]}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "3"}], "+", 
                    RowBox[{"2", " ", "x"}], "+", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["\[Xi]", "2"]}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
         
         RowBox[{
          SuperscriptBox["x", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"96", " ", "LXD", " ", 
             RowBox[{"(", 
              RowBox[{"6", "-", 
               RowBox[{"7", " ", "x"}]}], ")"}]}], "+", 
            RowBox[{"96", " ", "LAA", " ", 
             RowBox[{"(", 
              RowBox[{"2", "-", 
               RowBox[{"3", " ", "x"}]}], ")"}]}], "+", 
            RowBox[{"x", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"32", " ", 
                SuperscriptBox["D0", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", "x", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  RowBox[{"2", " ", "x"}], "+", 
                  SuperscriptBox["\[Mu]", "2"]}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "4"}], "+", 
                  RowBox[{"3", " ", "x"}], "+", 
                  RowBox[{"4", " ", 
                   SuperscriptBox["\[Mu]", "2"]}]}], ")"}]}], "-", 
               RowBox[{"16", " ", "D0", " ", 
                RowBox[{"(", 
                 RowBox[{"11", "-", 
                  RowBox[{"25", " ", "x"}], "+", 
                  RowBox[{"12", " ", 
                   SuperscriptBox["x", "2"]}], "+", 
                  RowBox[{"4", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "5"}], "+", 
                    RowBox[{"7", " ", "x"}]}], ")"}], " ", 
                   SuperscriptBox["\[Mu]", "2"]}]}], ")"}]}], "+", 
               RowBox[{"D1", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"192", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    SuperscriptBox["\[Mu]", "2"]}], ")"}]}], "+", 
                  RowBox[{"x", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"24", " ", 
                    RowBox[{"(", 
                    RowBox[{"7", "-", 
                    RowBox[{"8", " ", 
                    SuperscriptBox["\[Mu]", "2"]}], "+", 
                    RowBox[{"20", " ", 
                    SuperscriptBox["\[Xi]", "2"]}]}], ")"}]}], "+", 
                    RowBox[{
                    SuperscriptBox["q", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"8", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "19"}], "+", 
                    RowBox[{"48", " ", 
                    SuperscriptBox["\[Xi]", "2"]}]}], ")"}]}], "+", 
                    RowBox[{"x", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"64", " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "-", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["\[Xi]", "2"]}]}], ")"}]}], "-", 
                    RowBox[{"D1", " ", "x", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["\[Xi]", "2"]}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "3"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"4", "+", 
                    SuperscriptBox["q", "2"]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "3"}], "+", 
                    RowBox[{"2", " ", "x"}]}], ")"}]}], "+", 
                    RowBox[{"4", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "12"}], "+", 
                    RowBox[{
                    SuperscriptBox["q", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "13"}], "+", 
                    RowBox[{"10", " ", "x"}]}], ")"}]}]}], ")"}], " ", 
                    SuperscriptBox["\[Xi]", "2"]}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
        ")"}]}]}], ")"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Phi]2\[CapitalDelta]", "=", 
   RowBox[{
    FractionBox["1", "5184"], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "20"}], "-", 
      RowBox[{"288", " ", "LAA", " ", 
       SuperscriptBox["x", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "4"}], "+", 
         RowBox[{"5", " ", "x"}]}], ")"}]}], "+", 
      RowBox[{"24", " ", "D0", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", 
       SuperscriptBox["x", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"4", " ", "r", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "6"}], "+", 
            RowBox[{"11", " ", "x"}]}], ")"}]}], "+", 
         RowBox[{"x", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "6"}], "+", 
            RowBox[{
             SuperscriptBox["q", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"8", "-", 
               RowBox[{"9", " ", "x"}]}], ")"}]}], "+", 
            RowBox[{"34", " ", "x"}]}], ")"}]}]}], ")"}]}], "-", 
      RowBox[{"24", " ", 
       SuperscriptBox["D0", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", 
       SuperscriptBox["x", "3"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "6"}], " ", 
          SuperscriptBox["r", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"4", "+", 
            RowBox[{"5", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2"}], "+", "x"}], ")"}], " ", "x"}]}], ")"}]}], 
         "+", 
         RowBox[{"r", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"4", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "3"}], "+", 
               RowBox[{"5", " ", "x"}]}], ")"}]}], "+", 
            RowBox[{
             SuperscriptBox["q", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "8"}], "+", 
               RowBox[{"7", " ", "x"}]}], ")"}]}]}], ")"}]}], "+", 
         RowBox[{"x", " ", 
          RowBox[{"(", 
           RowBox[{"30", "-", 
            RowBox[{"77", " ", "x"}], "+", 
            RowBox[{"44", " ", 
             SuperscriptBox["x", "2"]}], "+", 
            RowBox[{
             SuperscriptBox["q", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "8"}], "+", 
               RowBox[{"7", " ", "x"}]}], ")"}]}], "+", 
            RowBox[{"6", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "3"}], "+", 
               RowBox[{"5", " ", "x"}]}], ")"}], " ", 
             SuperscriptBox["\[Mu]", "2"]}]}], ")"}]}]}], ")"}]}], "+", 
      RowBox[{"24", " ", 
       SuperscriptBox["D0", "3"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "x"}], ")"}], "2"], " ", 
       SuperscriptBox["x", "3"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"6", " ", 
          SuperscriptBox["r", "4"], " ", "x", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "3"}], "+", 
            RowBox[{"2", " ", "x"}]}], ")"}]}], "+", 
         RowBox[{"12", " ", 
          SuperscriptBox["q", "2"], " ", 
          SuperscriptBox["r", "3"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "+", "x"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"2", " ", "x"}]}], ")"}]}], "-", 
         RowBox[{"4", " ", 
          SuperscriptBox["q", "2"], " ", "r", " ", "x", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"2", " ", "x"}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "3"}], "+", 
            RowBox[{"2", " ", "x"}], "+", 
            RowBox[{"3", " ", 
             SuperscriptBox["\[Mu]", "2"]}]}], ")"}]}], "-", 
         RowBox[{
          SuperscriptBox["x", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "3"}], "+", 
               RowBox[{"2", " ", 
                SuperscriptBox["q", "2"]}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{"2", " ", "x"}]}], ")"}]}], "-", 
            RowBox[{"3", " ", 
             SuperscriptBox["\[Mu]", "2"]}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "4"}], "+", 
            RowBox[{"3", " ", "x"}], "+", 
            RowBox[{"4", " ", 
             SuperscriptBox["\[Mu]", "2"]}]}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox["r", "2"], " ", "x", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"4", " ", 
             SuperscriptBox["q", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"3", "+", 
               RowBox[{"4", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "2"}], "+", "x"}], ")"}], " ", "x"}]}], 
              ")"}]}], "-", 
            RowBox[{"3", " ", 
             RowBox[{"(", 
              RowBox[{"6", "-", 
               RowBox[{"6", " ", 
                SuperscriptBox["\[Mu]", "2"]}], "+", 
               RowBox[{"x", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "20"}], "+", 
                  RowBox[{"11", " ", "x"}], "+", 
                  RowBox[{"8", " ", 
                   SuperscriptBox["\[Mu]", "2"]}]}], ")"}]}]}], ")"}]}]}], 
           ")"}]}]}], ")"}]}], "+", 
      RowBox[{"48", " ", 
       SuperscriptBox["D0", "4"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", 
       SuperscriptBox["x", "3"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"6", " ", 
          SuperscriptBox["r", "5"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "x"}], ")"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{"3", "+", 
            RowBox[{"x", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "4"}], "+", 
               RowBox[{
                SuperscriptBox["q", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "2"}], "+", "x"}], ")"}]}], "+", "x"}], 
              ")"}]}]}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox["r", "4"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "x"}], ")"}], "2"], " ", "x", " ", 
          RowBox[{"(", 
           RowBox[{"6", "+", 
            RowBox[{"x", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"3", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "3"}], "+", "x"}], ")"}]}], "+", 
               RowBox[{
                SuperscriptBox["q", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "6"}], "+", 
                  RowBox[{"4", " ", "x"}]}], ")"}]}]}], ")"}]}]}], ")"}]}], 
         "+", 
         RowBox[{"2", " ", "r", " ", 
          SuperscriptBox["x", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"3", " ", 
             SuperscriptBox["x", "2"], " ", 
             SuperscriptBox["\[Mu]", "4"]}], "+", 
            RowBox[{
             SuperscriptBox["q", "2"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "x"}], ")"}], "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{"2", " ", "x"}], "+", 
               SuperscriptBox["\[Mu]", "2"]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "3"}], "+", 
               RowBox[{"2", " ", "x"}], "+", 
               RowBox[{"3", " ", 
                SuperscriptBox["\[Mu]", "2"]}]}], ")"}]}]}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox["x", "3"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"3", " ", 
             SuperscriptBox["x", "2"], " ", 
             SuperscriptBox["\[Mu]", "4"]}], "+", 
            RowBox[{
             SuperscriptBox["q", "2"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "x"}], ")"}], "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{"2", " ", "x"}], "+", 
               SuperscriptBox["\[Mu]", "2"]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "4"}], "+", 
               RowBox[{"3", " ", "x"}], "+", 
               RowBox[{"4", " ", 
                SuperscriptBox["\[Mu]", "2"]}]}], ")"}]}]}], ")"}]}], "+", 
         RowBox[{"4", " ", 
          SuperscriptBox["r", "3"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", "x", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "3"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2"}], "+", "x"}], ")"}], " ", "x", " ", 
             SuperscriptBox["\[Mu]", "2"]}], "-", 
            RowBox[{
             SuperscriptBox["q", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"3", "-", 
               RowBox[{"9", " ", "x"}], "+", 
               RowBox[{"4", " ", 
                SuperscriptBox["x", "2"]}], "+", 
               RowBox[{"3", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", 
                SuperscriptBox["\[Mu]", "2"]}]}], ")"}]}]}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox["r", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", 
          SuperscriptBox["x", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"3", " ", 
             RowBox[{"(", 
              RowBox[{"3", "-", 
               RowBox[{"2", " ", "x"}]}], ")"}], " ", "x", " ", 
             SuperscriptBox["\[Mu]", "2"]}], "-", 
            RowBox[{
             SuperscriptBox["q", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"6", "-", 
               RowBox[{"6", " ", 
                SuperscriptBox["\[Mu]", "2"]}], "+", 
               RowBox[{"x", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "20"}], "+", 
                  RowBox[{"11", " ", "x"}], "+", 
                  RowBox[{"8", " ", 
                   SuperscriptBox["\[Mu]", "2"]}]}], ")"}]}]}], ")"}]}]}], 
           ")"}]}]}], ")"}]}], "+", 
      RowBox[{"3", " ", 
       SuperscriptBox["x", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "96"}], " ", "LXD", " ", "x"}], "-", 
         RowBox[{"6", " ", 
          SuperscriptBox["D1", "4"], " ", 
          SuperscriptBox["q", "4"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "x"}], ")"}], "2"], " ", 
          SuperscriptBox["x", "5"], " ", 
          RowBox[{"(", 
           RowBox[{"r", "+", "x"}], ")"}], " ", 
          SuperscriptBox["\[Xi]", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"4", " ", 
             SuperscriptBox["\[Xi]", "2"]}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "30"}], "+", 
            RowBox[{"22", " ", "x"}], "-", 
            RowBox[{"40", " ", 
             SuperscriptBox["\[Xi]", "2"]}], "+", 
            RowBox[{"72", " ", "x", " ", 
             SuperscriptBox["\[Xi]", "2"]}], "+", 
            RowBox[{
             SuperscriptBox["q", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "15"}], "+", 
               RowBox[{"13", " ", "x"}], "+", 
               RowBox[{"4", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "5"}], "+", 
                  RowBox[{"7", " ", "x"}]}], ")"}], " ", 
                SuperscriptBox["\[Xi]", "2"]}]}], ")"}]}]}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox["D1", "2"], " ", "x", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "2"}], " ", "r", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"4", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "9"}], "+", 
                  RowBox[{"19", " ", "x"}]}], ")"}]}], "+", 
               RowBox[{
                SuperscriptBox["q", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"24", "+", 
                  RowBox[{"x", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "83"}], "+", 
                    RowBox[{"71", " ", "x"}]}], ")"}]}]}], ")"}]}]}], ")"}]}],
             "+", 
            RowBox[{"8", " ", "r", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"108", " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", "x"}], ")"}], "3"]}], "+", 
               RowBox[{
                SuperscriptBox["q", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "72"}], "+", 
                  RowBox[{"x", " ", 
                   RowBox[{"(", 
                    RowBox[{"189", "+", 
                    RowBox[{"5", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "24"}], "+", "x"}], ")"}], " ", "x"}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}], " ", 
             SuperscriptBox["\[Xi]", "2"]}], "+", 
            RowBox[{"64", " ", 
             SuperscriptBox["q", "2"], " ", "r", " ", 
             RowBox[{"(", 
              RowBox[{"2", "-", 
               RowBox[{"3", " ", "x"}]}], ")"}], " ", 
             SuperscriptBox["x", "2"], " ", 
             SuperscriptBox["\[Xi]", "4"]}], "-", 
            RowBox[{"24", " ", 
             RowBox[{"(", 
              RowBox[{"3", "+", 
               RowBox[{"4", " ", 
                SuperscriptBox["q", "2"]}]}], ")"}], " ", 
             SuperscriptBox["r", "2"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "x"}], ")"}], "3"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{"4", " ", 
                SuperscriptBox["\[Xi]", "2"]}]}], ")"}]}], "+", 
            RowBox[{"x", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"8", " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", "x"}], ")"}], "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"18", "-", 
                  RowBox[{"28", " ", "x"}], "-", 
                  RowBox[{"9", " ", 
                   SuperscriptBox["\[Mu]", "2"]}], "+", 
                  RowBox[{"36", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "4"}], "+", 
                    RowBox[{"4", " ", "x"}], "+", 
                    SuperscriptBox["\[Mu]", "2"]}], ")"}], " ", 
                   SuperscriptBox["\[Xi]", "2"]}]}], ")"}]}], "+", 
               RowBox[{"4", " ", 
                SuperscriptBox["q", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "x"}], ")"}]}], " ", 
                   RowBox[{"(", 
                    RowBox[{"36", "-", 
                    RowBox[{"93", " ", "x"}], "+", 
                    RowBox[{"65", " ", 
                    SuperscriptBox["x", "2"]}], "+", 
                    RowBox[{"24", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", 
                    SuperscriptBox["\[Mu]", "2"]}]}], ")"}]}], "+", 
                  RowBox[{"2", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "120"}], "+", 
                    RowBox[{"363", " ", "x"}], "-", 
                    RowBox[{"302", " ", 
                    SuperscriptBox["x", "2"]}], "+", 
                    RowBox[{"61", " ", 
                    SuperscriptBox["x", "3"]}], "+", 
                    RowBox[{"48", " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "x"}], ")"}], "2"], " ", 
                    SuperscriptBox["\[Mu]", "2"]}]}], ")"}], " ", 
                   SuperscriptBox["\[Xi]", "2"]}], "+", 
                  RowBox[{"8", " ", "x", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "3"}], "+", 
                    SuperscriptBox["x", "2"]}], ")"}], " ", 
                   SuperscriptBox["\[Xi]", "4"]}]}], ")"}]}], "+", 
               RowBox[{
                SuperscriptBox["q", "4"], " ", "x", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "17"}], "+", 
                  RowBox[{"38", " ", "x"}], "-", 
                  RowBox[{"21", " ", 
                   SuperscriptBox["x", "2"]}], "+", 
                  RowBox[{"16", " ", 
                   RowBox[{"(", 
                    RowBox[{"15", "+", 
                    RowBox[{"x", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "25"}], "+", 
                    RowBox[{"9", " ", "x"}]}], ")"}]}]}], ")"}], " ", 
                   SuperscriptBox["\[Xi]", "2"]}], "+", 
                  RowBox[{"16", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "3"}], "+", 
                    RowBox[{"x", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "22"}], "+", 
                    RowBox[{"29", " ", "x"}]}], ")"}]}]}], ")"}], " ", 
                   SuperscriptBox["\[Xi]", "4"]}]}], ")"}]}]}], ")"}]}]}], 
           ")"}]}], "-", 
         RowBox[{
          SuperscriptBox["D1", "3"], " ", 
          SuperscriptBox["q", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", 
          SuperscriptBox["x", "3"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"48", " ", 
             RowBox[{"(", 
              RowBox[{"3", "+", 
               RowBox[{"4", " ", 
                SuperscriptBox["q", "2"]}]}], ")"}], " ", 
             SuperscriptBox["r", "2"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "x"}], ")"}], "2"], " ", 
             SuperscriptBox["\[Xi]", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{"4", " ", 
                SuperscriptBox["\[Xi]", "2"]}]}], ")"}]}], "+", 
            RowBox[{"r", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{"15", "-", 
                  RowBox[{"23", " ", "x"}], "+", 
                  RowBox[{"88", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "3"}], "+", "x"}], ")"}], " ", 
                   SuperscriptBox["\[Xi]", "2"]}], "+", 
                  RowBox[{"16", " ", 
                   RowBox[{"(", 
                    RowBox[{"11", "+", 
                    RowBox[{"9", " ", "x"}]}], ")"}], " ", 
                   SuperscriptBox["\[Xi]", "4"]}]}], ")"}]}], "+", 
               RowBox[{
                SuperscriptBox["q", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "15"}], "+", 
                  RowBox[{"34", " ", "x"}], "-", 
                  RowBox[{"19", " ", 
                   SuperscriptBox["x", "2"]}], "+", 
                  RowBox[{"8", " ", 
                   RowBox[{"(", 
                    RowBox[{"39", "+", 
                    RowBox[{"x", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "74"}], "+", 
                    RowBox[{"29", " ", "x"}]}], ")"}]}]}], ")"}], " ", 
                   SuperscriptBox["\[Xi]", "2"]}], "+", 
                  RowBox[{"16", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "23"}], "+", 
                    RowBox[{"x", " ", 
                    RowBox[{"(", 
                    RowBox[{"26", "+", 
                    RowBox[{"9", " ", "x"}]}], ")"}]}]}], ")"}], " ", 
                   SuperscriptBox["\[Xi]", "4"]}]}], ")"}]}]}], ")"}]}], "+", 
            
            RowBox[{"x", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"8", " ", 
                SuperscriptBox["q", "4"], " ", "x", " ", 
                SuperscriptBox["\[Xi]", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  RowBox[{"4", " ", 
                   SuperscriptBox["\[Xi]", "2"]}]}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{"4", "-", 
                  RowBox[{"3", " ", "x"}], "+", 
                  RowBox[{"4", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2"}], "+", "x"}], ")"}], " ", 
                   SuperscriptBox["\[Xi]", "2"]}]}], ")"}]}], "-", 
               RowBox[{"2", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "15"}], "+", 
                  RowBox[{"23", " ", "x"}], "-", 
                  RowBox[{"8", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "42"}], "+", 
                    RowBox[{"20", " ", "x"}], "+", 
                    RowBox[{"9", " ", 
                    SuperscriptBox["\[Mu]", "2"]}]}], ")"}], " ", 
                   SuperscriptBox["\[Xi]", "2"]}], "+", 
                  RowBox[{"16", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "29"}], "+", 
                    RowBox[{"9", " ", "x"}], "+", 
                    RowBox[{"18", " ", 
                    SuperscriptBox["\[Mu]", "2"]}]}], ")"}], " ", 
                   SuperscriptBox["\[Xi]", "4"]}]}], ")"}]}], "+", 
               RowBox[{
                SuperscriptBox["q", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "15"}], "+", 
                  RowBox[{"34", " ", "x"}], "-", 
                  RowBox[{"19", " ", 
                   SuperscriptBox["x", "2"]}], "+", 
                  RowBox[{"4", " ", 
                   RowBox[{"(", 
                    RowBox[{"126", "-", 
                    RowBox[{"255", " ", "x"}], "+", 
                    RowBox[{"113", " ", 
                    SuperscriptBox["x", "2"]}], "+", 
                    RowBox[{"48", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", 
                    SuperscriptBox["\[Mu]", "2"]}]}], ")"}], " ", 
                   SuperscriptBox["\[Xi]", "2"]}], "-", 
                  RowBox[{"16", " ", 
                   RowBox[{"(", 
                    RowBox[{"71", "-", 
                    RowBox[{"136", " ", "x"}], "+", 
                    RowBox[{"45", " ", 
                    SuperscriptBox["x", "2"]}], "+", 
                    RowBox[{"48", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", 
                    SuperscriptBox["\[Mu]", "2"]}]}], ")"}], " ", 
                   SuperscriptBox["\[Xi]", "4"]}], "-", 
                  RowBox[{"64", " ", "x", " ", 
                   RowBox[{"(", 
                    RowBox[{"3", "+", "x"}], ")"}], " ", 
                   SuperscriptBox["\[Xi]", "6"]}]}], ")"}]}]}], ")"}]}]}], 
           ")"}]}], "+", 
         RowBox[{"2", " ", "D1", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"8", " ", "r", " ", 
             RowBox[{"(", 
              RowBox[{"12", "+", 
               RowBox[{"x", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "33"}], "+", 
                  RowBox[{"20", " ", "x"}]}], ")"}]}]}], ")"}]}], "+", 
            RowBox[{"x", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", 
                RowBox[{"(", 
                 RowBox[{"57", "-", 
                  RowBox[{"170", " ", "x"}], "+", 
                  RowBox[{"109", " ", 
                   SuperscriptBox["x", "2"]}], "+", 
                  RowBox[{"36", " ", 
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "x"}], ")"}], "2"], " ", 
                   SuperscriptBox["\[Xi]", "2"]}]}], ")"}]}], "+", 
               RowBox[{
                SuperscriptBox["q", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"24", "+", 
                  RowBox[{"96", " ", 
                   SuperscriptBox["\[Xi]", "2"]}], "+", 
                  RowBox[{"x", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "97"}], "-", 
                    RowBox[{"348", " ", 
                    SuperscriptBox["\[Xi]", "2"]}], "+", 
                    RowBox[{"x", " ", 
                    RowBox[{"(", 
                    RowBox[{"81", "+", 
                    RowBox[{"48", " ", 
                    SuperscriptBox["\[Xi]", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"7", "+", 
                    SuperscriptBox["\[Xi]", "2"]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
     ")"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Phi]3\[CapitalDelta]", "=", 
   RowBox[{
    FractionBox["1", "864"], " ", 
    RowBox[{"(", 
     RowBox[{"24", "+", 
      RowBox[{"24", " ", "LXD", " ", "x", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"3", " ", "r", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "4"}], "+", 
            RowBox[{"3", " ", "x"}]}], ")"}]}], "+", 
         RowBox[{"2", " ", "x", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "10"}], "+", 
            RowBox[{"9", " ", "x"}]}], ")"}]}]}], ")"}]}], "+", 
      RowBox[{"24", " ", "LAA", " ", "x", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"r", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "4"}], "+", 
            RowBox[{"3", " ", "x"}]}], ")"}]}], "+", 
         RowBox[{"4", " ", "x", " ", 
          RowBox[{"(", 
           RowBox[{"1", "-", "x", "+", 
            RowBox[{"22", " ", "x", " ", 
             SuperscriptBox["\[Xi]", "2"]}]}], ")"}]}]}], ")"}]}], "+", 
      RowBox[{"x", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "16"}], " ", 
          SuperscriptBox["D0", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", "x", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["r", "2"], "-", 
            RowBox[{"2", " ", "x"}], "-", 
            SuperscriptBox["\[Mu]", "2"]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"6", " ", 
             SuperscriptBox["r", "3"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2"}], "+", "x"}], ")"}]}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["r", "2"], " ", "x", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "3"}], "+", 
               RowBox[{"2", " ", "x"}]}], ")"}]}], "+", 
            RowBox[{
             SuperscriptBox["x", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"4", "-", 
               RowBox[{"3", " ", "x"}], "-", 
               RowBox[{"4", " ", 
                SuperscriptBox["\[Mu]", "2"]}]}], ")"}]}], "-", 
            RowBox[{"2", " ", "r", " ", "x", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "3"}], "+", 
               RowBox[{"2", " ", "x"}], "+", 
               RowBox[{"3", " ", 
                SuperscriptBox["\[Mu]", "2"]}]}], ")"}]}]}], ")"}]}], "+", 
         RowBox[{"8", " ", "D0", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "12"}], " ", 
             SuperscriptBox["r", "3"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2"}], "+", "x"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{"2", " ", "x"}]}], ")"}]}], "-", 
            RowBox[{"4", " ", 
             SuperscriptBox["r", "2"], " ", "x", " ", 
             RowBox[{"(", 
              RowBox[{"6", "+", 
               RowBox[{"7", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "2"}], "+", "x"}], ")"}], " ", "x"}]}], 
              ")"}]}], "+", 
            RowBox[{"r", " ", "x", " ", 
             RowBox[{"(", 
              RowBox[{"3", "-", 
               RowBox[{"14", " ", "x"}], "+", 
               RowBox[{"7", " ", 
                SuperscriptBox["x", "2"]}], "+", 
               RowBox[{"12", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  RowBox[{"2", " ", "x"}]}], ")"}], " ", 
                SuperscriptBox["\[Mu]", "2"]}]}], ")"}]}], "+", 
            RowBox[{
             SuperscriptBox["x", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"11", "-", 
               RowBox[{"28", " ", "x"}], "+", 
               RowBox[{"15", " ", 
                SuperscriptBox["x", "2"]}], "+", 
               RowBox[{"4", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "5"}], "+", 
                  RowBox[{"7", " ", "x"}]}], ")"}], " ", 
                SuperscriptBox["\[Mu]", "2"]}]}], ")"}]}]}], ")"}]}], "+", 
         RowBox[{"D1", " ", "x", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "96"}], " ", 
             SuperscriptBox["r", "2"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "x"}], ")"}], "2"]}], "+", 
            RowBox[{"3", " ", "r", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "8"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "3"}], "+", "x"}], ")"}]}], "+", 
                  RowBox[{
                   SuperscriptBox["q", "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{"16", "+", 
                    RowBox[{"x", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "22"}], "+", 
                    RowBox[{"D1", " ", 
                    RowBox[{"(", 
                    RowBox[{"4", "+", 
                    SuperscriptBox["q", "2"]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", "x"}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}], "-", 
               RowBox[{"4", " ", "x", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"32", " ", "x"}], "+", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"D1", " ", 
                    SuperscriptBox["q", "4"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", "x"}], "-", 
                    RowBox[{"32", " ", "D1", " ", 
                    SuperscriptBox["x", "2"]}], "-", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["q", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "+", 
                    RowBox[{"2", " ", "D1", " ", "x", " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", "x"}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
                 ")"}], " ", 
                SuperscriptBox["\[Xi]", "2"]}]}], ")"}]}], "+", 
            RowBox[{"x", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   SuperscriptBox["q", "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{"48", "+", 
                    RowBox[{"x", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "46"}], "+", 
                    RowBox[{"3", " ", "D1", " ", 
                    RowBox[{"(", 
                    RowBox[{"4", "+", 
                    SuperscriptBox["q", "2"]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", "x"}]}], 
                    ")"}]}]}], ")"}]}], "+", 
                  RowBox[{"24", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"3", " ", "x"}], "+", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["\[Mu]", "2"]}]}], ")"}]}]}], ")"}]}], "+", 
               RowBox[{"4", " ", "x", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"D1", " ", 
                   SuperscriptBox["q", "4"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", "x", " ", 
                   RowBox[{"(", 
                    RowBox[{"3", "+", 
                    RowBox[{"4", " ", "x"}]}], ")"}]}], "+", 
                  RowBox[{"48", " ", 
                   RowBox[{"(", 
                    RowBox[{"15", "+", 
                    RowBox[{"2", " ", "x", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "9"}], "+", 
                    RowBox[{"D1", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", "x"}]}], 
                    ")"}]}]}], ")"}]}], "+", 
                  RowBox[{"6", " ", 
                   SuperscriptBox["q", "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{"39", "+", 
                    RowBox[{"x", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "45"}], "+", 
                    RowBox[{"2", " ", "D1", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{"5", " ", "x"}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}], " ", 
                SuperscriptBox["\[Xi]", "2"]}], "-", 
               RowBox[{"16", " ", 
                SuperscriptBox["q", "2"], " ", 
                SuperscriptBox["x", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "36"}], "+", 
                  RowBox[{"D1", " ", 
                   RowBox[{"(", 
                    RowBox[{"48", "+", 
                    RowBox[{"7", " ", 
                    SuperscriptBox["q", "2"]}]}], ")"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", "x"}]}], 
                 ")"}], " ", 
                SuperscriptBox["\[Xi]", "4"]}]}], ")"}]}]}], ")"}]}]}], 
        ")"}]}]}], ")"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Phi]4\[CapitalDelta]", "=", 
   RowBox[{
    FractionBox["1", "1296"], 
    RowBox[{"(", 
     RowBox[{"32", "+", 
      RowBox[{"9", " ", 
       SuperscriptBox["x", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"128", " ", "LXD", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "x"}], ")"}]}], "+", 
         RowBox[{"16", " ", "LAA", " ", 
          RowBox[{"(", 
           RowBox[{"4", "+", 
            RowBox[{"5", " ", "x", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{"4", " ", 
                SuperscriptBox["\[Xi]", "2"]}]}], ")"}]}]}], ")"}]}], "+", 
         RowBox[{"x", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "16"}], " ", "D0", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"r", "+", "x"}], ")"}]}], "+", 
            RowBox[{
             SuperscriptBox["D1", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"4", "+", 
               SuperscriptBox["q", "2"]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", "x", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{"4", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  RowBox[{"4", " ", "x"}]}], ")"}], " ", 
                SuperscriptBox["\[Xi]", "2"]}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", "r"}], "+", 
               RowBox[{"x", " ", 
                RowBox[{"(", 
                 RowBox[{"2", "+", 
                  RowBox[{
                   SuperscriptBox["q", "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{"1", "-", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["\[Xi]", "2"]}]}], ")"}]}]}], ")"}]}]}], 
              ")"}]}], "+", 
            RowBox[{"2", " ", "D1", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "22"}], "+", 
               RowBox[{"2", " ", "r"}], "+", 
               RowBox[{"14", " ", "x"}], "+", 
               RowBox[{"12", " ", 
                SuperscriptBox["x", "2"]}], "+", 
               RowBox[{
                SuperscriptBox["q", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "8"}], "+", 
                  RowBox[{"x", " ", 
                   RowBox[{"(", 
                    RowBox[{"7", "+", 
                    RowBox[{"3", " ", "x"}]}], ")"}]}]}], ")"}]}], "-", 
               RowBox[{"88", " ", 
                SuperscriptBox["\[Xi]", "2"]}], "+", 
               RowBox[{"8", " ", "r", " ", 
                RowBox[{"(", 
                 RowBox[{"3", "-", 
                  RowBox[{"8", " ", "x"}]}], ")"}], " ", 
                SuperscriptBox["\[Xi]", "2"]}], "+", 
               RowBox[{"4", " ", 
                SuperscriptBox["\[Xi]", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"6", " ", 
                   RowBox[{"(", 
                    RowBox[{"23", "-", 
                    RowBox[{"22", " ", "x"}]}], ")"}], " ", "x"}], "+", 
                  RowBox[{
                   SuperscriptBox["q", "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "8"}], "+", 
                    RowBox[{"x", " ", 
                    RowBox[{"(", 
                    RowBox[{"49", "+", 
                    RowBox[{"2", " ", "x", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "23"}], "+", 
                    RowBox[{"6", " ", 
                    SuperscriptBox["\[Xi]", "2"]}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
     ")"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Phi]5\[CapitalDelta]", "=", 
   RowBox[{
    FractionBox["1", "2592"], 
    RowBox[{"(", 
     RowBox[{"10", "+", 
      RowBox[{"54", " ", "LAA", " ", 
       SuperscriptBox["x", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "16"}], "+", 
         RowBox[{"x", " ", 
          RowBox[{"(", 
           RowBox[{"21", "+", 
            RowBox[{"4", " ", 
             SuperscriptBox["\[Xi]", "2"]}]}], ")"}]}]}], ")"}]}], "+", 
      RowBox[{"3", " ", 
       SuperscriptBox["x", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "96"}], " ", "LXD", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "x"}], ")"}]}], "+", 
         RowBox[{"12", " ", "D0", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"r", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "8"}], "+", 
               RowBox[{"9", " ", "x"}]}], ")"}]}], "+", 
            RowBox[{"x", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "12"}], "+", 
               RowBox[{"13", " ", "x"}]}], ")"}]}]}], ")"}]}], "+", 
         RowBox[{"24", " ", 
          SuperscriptBox["D0", "4"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", "x", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", 
              SuperscriptBox["r", "4"]}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "x"}], ")"}], "3"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", "r", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "3"}], "+", "x"}], ")"}]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "2"}], "+", "x"}], ")"}], " ", "x"}]}], 
              ")"}]}], "+", 
            RowBox[{
             SuperscriptBox["r", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", 
             SuperscriptBox["x", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"4", " ", "r", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "2"}], "+", "x"}], ")"}]}], "+", 
               RowBox[{"x", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "3"}], "+", 
                  RowBox[{"2", " ", "x"}]}], ")"}]}]}], ")"}], " ", 
             SuperscriptBox["\[Mu]", "2"]}], "-", 
            RowBox[{
             SuperscriptBox["x", "4"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", "r"}], "+", "x"}], ")"}], " ", 
             SuperscriptBox["\[Mu]", "4"]}]}], ")"}]}], "-", 
         RowBox[{"4", " ", 
          SuperscriptBox["D0", "3"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "x"}], ")"}], "2"], " ", "x", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["r", "2"], "-", 
            RowBox[{"2", " ", "x"}], "-", 
            SuperscriptBox["\[Mu]", "2"]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"24", " ", 
             SuperscriptBox["r", "3"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2"}], "+", "x"}], ")"}]}], "+", 
            RowBox[{"14", " ", 
             SuperscriptBox["r", "2"], " ", "x", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "3"}], "+", 
               RowBox[{"2", " ", "x"}]}], ")"}]}], "-", 
            RowBox[{"8", " ", "r", " ", "x", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "3"}], "+", 
               RowBox[{"2", " ", "x"}], "+", 
               RowBox[{"3", " ", 
                SuperscriptBox["\[Mu]", "2"]}]}], ")"}]}], "-", 
            RowBox[{"7", " ", 
             SuperscriptBox["x", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "4"}], "+", 
               RowBox[{"3", " ", "x"}], "+", 
               RowBox[{"4", " ", 
                SuperscriptBox["\[Mu]", "2"]}]}], ")"}]}]}], ")"}]}], "+", 
         RowBox[{"4", " ", 
          SuperscriptBox["D0", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "24"}], " ", 
             SuperscriptBox["r", "3"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2"}], "+", "x"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{"2", " ", "x"}]}], ")"}]}], "-", 
            RowBox[{"2", " ", 
             SuperscriptBox["r", "2"], " ", "x", " ", 
             RowBox[{"(", 
              RowBox[{"24", "+", 
               RowBox[{"31", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "2"}], "+", "x"}], ")"}], " ", "x"}]}], 
              ")"}]}], "+", 
            RowBox[{"4", " ", "r", " ", "x", " ", 
             RowBox[{"(", 
              RowBox[{"9", "-", 
               RowBox[{"22", " ", "x"}], "+", 
               RowBox[{"11", " ", 
                SuperscriptBox["x", "2"]}], "+", 
               RowBox[{"6", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  RowBox[{"2", " ", "x"}]}], ")"}], " ", 
                SuperscriptBox["\[Mu]", "2"]}]}], ")"}]}], "+", 
            RowBox[{
             SuperscriptBox["x", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"46", "-", 
               RowBox[{"34", " ", 
                SuperscriptBox["\[Mu]", "2"]}], "+", 
               RowBox[{"x", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "113"}], "+", 
                  RowBox[{"60", " ", "x"}], "+", 
                  RowBox[{"62", " ", 
                   SuperscriptBox["\[Mu]", "2"]}]}], ")"}]}]}], ")"}]}]}], 
           ")"}]}], "+", 
         RowBox[{"D1", " ", "x", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"12", " ", "D1", " ", 
             RowBox[{"(", 
              RowBox[{"11", "+", 
               RowBox[{"4", " ", 
                SuperscriptBox["q", "2"]}]}], ")"}], " ", 
             SuperscriptBox["r", "2"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "x"}], ")"}], "3"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{"4", " ", 
                SuperscriptBox["\[Xi]", "2"]}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"2", " ", "D1", " ", 
                SuperscriptBox["q", "2"], " ", 
                SuperscriptBox["x", "2"], " ", 
                SuperscriptBox["\[Xi]", "2"]}]}], ")"}]}], "+", 
            RowBox[{"x", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"3", " ", 
                RowBox[{"(", 
                 RowBox[{"72", "+", 
                  RowBox[{"23", " ", 
                   SuperscriptBox["q", "2"]}], "-", 
                  RowBox[{"80", " ", "x"}], "-", 
                  RowBox[{"27", " ", 
                   SuperscriptBox["q", "2"], " ", "x"}], "+", 
                  RowBox[{"4", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "60"}], "+", 
                    RowBox[{"68", " ", "x"}], "+", 
                    RowBox[{
                    SuperscriptBox["q", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "27"}], "+", 
                    RowBox[{"31", " ", "x"}]}], ")"}]}]}], ")"}], " ", 
                   SuperscriptBox["\[Xi]", "2"]}]}], ")"}]}], "+", 
               RowBox[{"D1", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   SuperscriptBox["q", "4"], " ", "x", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["\[Xi]", "2"]}]}], ")"}], " ", 
                   RowBox[{"(", 
                    RowBox[{"7", "-", 
                    RowBox[{"10", " ", "x"}], "+", 
                    RowBox[{"4", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "8"}], "+", 
                    RowBox[{"11", " ", "x"}]}], ")"}], " ", 
                    SuperscriptBox["\[Xi]", "2"]}]}], ")"}]}], "+", 
                  RowBox[{"12", " ", 
                   RowBox[{"(", 
                    RowBox[{"11", "-", 
                    RowBox[{"22", " ", "x"}], "+", 
                    RowBox[{"13", " ", 
                    SuperscriptBox["x", "2"]}], "-", 
                    RowBox[{"11", " ", 
                    SuperscriptBox["\[Mu]", "2"]}], "+", 
                    RowBox[{"11", " ", "x", " ", 
                    SuperscriptBox["\[Mu]", "2"]}], "-", 
                    RowBox[{"4", " ", 
                    RowBox[{"(", 
                    RowBox[{"11", "-", 
                    RowBox[{"26", " ", "x"}], "+", 
                    RowBox[{"17", " ", 
                    SuperscriptBox["x", "2"]}], "+", 
                    RowBox[{"11", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", 
                    SuperscriptBox["\[Mu]", "2"]}]}], ")"}], " ", 
                    SuperscriptBox["\[Xi]", "2"]}]}], ")"}]}], "+", 
                  RowBox[{"6", " ", 
                   SuperscriptBox["q", "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{"8", "-", 
                    RowBox[{"19", " ", "x"}], "+", 
                    RowBox[{"14", " ", 
                    SuperscriptBox["x", "2"]}], "-", 
                    RowBox[{"8", " ", 
                    SuperscriptBox["\[Mu]", "2"]}], "+", 
                    RowBox[{"8", " ", "x", " ", 
                    SuperscriptBox["\[Mu]", "2"]}], "-", 
                    RowBox[{"2", " ", 
                    RowBox[{"(", 
                    RowBox[{"16", "-", 
                    RowBox[{"51", " ", "x"}], "+", 
                    RowBox[{"45", " ", 
                    SuperscriptBox["x", "2"]}], "+", 
                    RowBox[{"16", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", 
                    SuperscriptBox["\[Mu]", "2"]}]}], ")"}], " ", 
                    SuperscriptBox["\[Xi]", "2"]}], "+", 
                    RowBox[{"8", " ", "x", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "9"}], "+", 
                    RowBox[{"13", " ", "x"}]}], ")"}], " ", 
                    SuperscriptBox["\[Xi]", "4"]}]}], ")"}]}]}], ")"}]}], "+", 
               RowBox[{"2", " ", 
                SuperscriptBox["D1", "2"], " ", 
                SuperscriptBox["q", "2"], " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", "x"}], ")"}], "2"], " ", 
                SuperscriptBox["x", "2"], " ", 
                SuperscriptBox["\[Xi]", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  RowBox[{"4", " ", 
                   SuperscriptBox["\[Xi]", "2"]}]}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "12"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"13", " ", "x"}], "+", 
                    RowBox[{"11", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    SuperscriptBox["\[Mu]", "2"]}], ")"}]}]}], ")"}]}], "+", 
                  RowBox[{
                   SuperscriptBox["q", "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "48"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    SuperscriptBox["\[Mu]", "2"]}], ")"}]}], "+", 
                    RowBox[{"x", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "69"}], "-", 
                    RowBox[{"5", " ", 
                    SuperscriptBox["q", "2"]}], "+", 
                    RowBox[{"20", " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "+", 
                    SuperscriptBox["q", "2"]}], ")"}], " ", 
                    SuperscriptBox["\[Xi]", "2"]}]}], ")"}]}]}], ")"}]}]}], 
                 ")"}]}]}], ")"}]}], "+", 
            RowBox[{"6", " ", "r", " ", 
             RowBox[{"(", 
              RowBox[{"2", "-", 
               RowBox[{"16", " ", 
                SuperscriptBox["\[Xi]", "2"]}], "+", 
               RowBox[{"x", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "4"}], "+", 
                  RowBox[{"24", " ", 
                   SuperscriptBox["\[Xi]", "2"]}], "+", 
                  RowBox[{"D1", " ", 
                   RowBox[{"(", 
                    RowBox[{"4", "+", 
                    SuperscriptBox["q", "2"]}], ")"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"8", " ", 
                    SuperscriptBox["\[Xi]", "2"]}], "+", 
                    RowBox[{"x", " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["\[Xi]", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "6"}], "-", 
                    RowBox[{"D1", " ", 
                    SuperscriptBox["q", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", "x", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["\[Xi]", "2"]}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
        ")"}]}]}], ")"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Phi]6\[CapitalDelta]", "=", 
   RowBox[{
    FractionBox["1", "432"], " ", 
    SuperscriptBox["x", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "24"}], " ", "D0", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"4", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", "x"}], "+", 
         RowBox[{"r", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "4"}], "+", 
            RowBox[{"3", " ", "x"}]}], ")"}]}]}], ")"}]}], "+", 
      RowBox[{"8", " ", 
       SuperscriptBox["D0", "3"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "x"}], ")"}], "2"], " ", "x", " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         SuperscriptBox["r", "2"], "-", 
         RowBox[{"2", " ", "x"}], "-", 
         SuperscriptBox["\[Mu]", "2"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"6", " ", 
          SuperscriptBox["r", "3"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "+", "x"}], ")"}]}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["r", "2"], " ", "x", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "3"}], "+", 
            RowBox[{"2", " ", "x"}]}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox["x", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"4", "-", 
            RowBox[{"3", " ", "x"}], "-", 
            RowBox[{"4", " ", 
             SuperscriptBox["\[Mu]", "2"]}]}], ")"}]}], "-", 
         RowBox[{"2", " ", "r", " ", "x", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "3"}], "+", 
            RowBox[{"2", " ", "x"}], "+", 
            RowBox[{"3", " ", 
             SuperscriptBox["\[Mu]", "2"]}]}], ")"}]}]}], ")"}]}], "-", 
      RowBox[{"8", " ", 
       SuperscriptBox["D0", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"2", " ", "x"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "6"}], " ", 
          SuperscriptBox["r", "3"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "+", "x"}], ")"}]}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["r", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"3", "-", 
            RowBox[{"2", " ", "x"}]}], ")"}], " ", "x"}], "+", 
         RowBox[{"2", " ", "r", " ", "x", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "3"}], "+", 
            RowBox[{"2", " ", "x"}], "+", 
            RowBox[{"3", " ", 
             SuperscriptBox["\[Mu]", "2"]}]}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox["x", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "4"}], "+", 
            RowBox[{"3", " ", "x"}], "+", 
            RowBox[{"4", " ", 
             SuperscriptBox["\[Mu]", "2"]}]}], ")"}]}]}], ")"}]}], "+", 
      RowBox[{"3", " ", "D1", " ", "x", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"r", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "8"}], "+", 
               RowBox[{"5", " ", "D1", " ", 
                RowBox[{"(", 
                 RowBox[{"2", "+", 
                  SuperscriptBox["q", "2"]}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", "x"}]}], 
              ")"}]}], "+", 
            RowBox[{"x", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "4"}], "+", 
               RowBox[{"5", " ", "D1", " ", 
                RowBox[{"(", 
                 RowBox[{"2", "+", 
                  SuperscriptBox["q", "2"]}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", "x"}]}], 
              ")"}]}]}], ")"}]}], "+", 
         RowBox[{"4", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"x", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "16"}], "+", 
               RowBox[{"x", " ", 
                RowBox[{"(", 
                 RowBox[{"24", "+", 
                  RowBox[{"D1", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", 
                   RowBox[{"(", 
                    RowBox[{"10", "-", 
                    RowBox[{"18", " ", "x"}], "+", 
                    RowBox[{
                    SuperscriptBox["q", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "5"}], "+", 
                    RowBox[{"2", " ", "D1", " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["q", "2"]}]}], ")"}], " ", 
                    SuperscriptBox["x", "2"]}]}], ")"}]}]}], ")"}]}]}], 
                 ")"}]}]}], ")"}]}], "+", 
            RowBox[{"r", " ", 
             RowBox[{"(", 
              RowBox[{"28", "+", 
               RowBox[{"x", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "24"}], "+", 
                  RowBox[{"D1", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", 
                   RowBox[{"(", 
                    RowBox[{"10", "-", 
                    RowBox[{"18", " ", "x"}], "+", 
                    RowBox[{
                    SuperscriptBox["q", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"5", "+", 
                    RowBox[{"2", " ", "x", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "3"}], "+", 
                    RowBox[{"D1", " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["q", "2"]}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", "x"}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
           ")"}], " ", 
          SuperscriptBox["\[Xi]", "2"]}], "-", 
         RowBox[{"16", " ", "D1", " ", 
          SuperscriptBox["q", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", 
          SuperscriptBox["x", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", "D1", " ", 
             RowBox[{"(", 
              RowBox[{"3", "+", 
               RowBox[{"2", " ", 
                SuperscriptBox["q", "2"]}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", 
             SuperscriptBox["x", "2"]}], "+", 
            RowBox[{"r", " ", 
             RowBox[{"(", 
              RowBox[{"3", "+", 
               RowBox[{"2", " ", "D1", " ", 
                RowBox[{"(", 
                 RowBox[{"3", "+", 
                  RowBox[{"2", " ", 
                   SuperscriptBox["q", "2"]}]}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", "x"}]}], 
              ")"}]}]}], ")"}], " ", 
          SuperscriptBox["\[Xi]", "4"]}]}], ")"}]}]}], ")"}]}]}], 
  ";"}]}], "Input"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1272, 670},
WindowMargins->{{122, Automatic}, {Automatic, 128}},
PrivateNotebookOptions->{"FileOutlineCache"->False},
TrackCellChangeTimes->False,
StyleDefinitions->"Default.nb"
]

